A Pair of Non-Isometric Potentials With the Same Semiclassical Invariants

We show that there exist pairs of non-isometric potentials for the 1D semiclassical Schr\"odinger operator whose spectra agree up to $O(h^\infty)$, yet their corresponding eigenvalues differ no less than exponentially. This result was conjectured by Guillemen and Hezari in [GH12], where they prove a very similar result, yet cannot remove the possibility of a subsequence $h_k\to 0$ where the ground state eigenvalues may agree.

==> Higher Eigenvalues Branch copy/Plots/PlottingPotentials.m <==
%%% Vplus and Vminus ~~~~~~~~~~~~~~~~~~~~~~~~~~

% x=linspace(-4,4,1000);
% for i=1:1000
%     y(i)=(x(i))^2+bump(x(i)-1.5,1/4)+0.8*bump(-x(i)-3.5,1/4);
% end
% plot(x,y,'LineWidth',1.5);
% set(gca,'ytick',[]);
% set(gca,'FontSize',16);

%%% Classical Region ~~~~~~~~~~~~~~~~~~~~~~~~~~

x=linspace(-.1,.1,1000);
t=linspace(0,.009,1000);
for i=1:1000
    y(i)=(x(i))^2+0.00002*bump(x(i)-3/40,0.005);
end

figure;
hold on;
plot(x,y,'LineWidth',1.5);
ylim([0 0.01]);
line([0,0], ylim, 'Color', 'k', 'LineWidth', 1);
line(xlim, [0,0], 'Color', 'k', 'LineWidth', 1);
line([-.1,.1], [0.003 0.003], 'Color', 'r', 'LineWidth', 1.25);
text(0.001,0.0033,"$E_1\sim h$",'Interpreter','latex','FontSize',14, 'Color', 'r');
text(-sqrt(0.003)-0.022,-0.0005,"$-\sqrt{E_1}\sim -\sqrt{h}$",'Interpreter','latex','FontSize',14, 'Color', 'k');
text(sqrt(0.003)-0.0165,-0.0005,"$\sqrt{E_1}\sim \sqrt{h}$",'Interpreter','latex','FontSize',14, 'Color', 'k');
text(x(950)-0.055,y(950),"$V(x)=x^2+\gamma(x)$",'Interpreter','latex','FontSize',14, 'Color', 'b');
line([-sqrt(0.003),-sqrt(0.003)], [0 0.003], 'Color', 'k', 'LineWidth', 1.25);
line([sqrt(0.003),sqrt(0.003)], [0 0.003], 'Color', 'k', 'LineWidth', 1.25);
line([-sqrt(0.003),sqrt(0.003)], [0,0], 'Color', '#EDB120', 'LineWidth', 1.25);
text(-0.0245,-0.00028,"Classical Region",'Interpreter','latex','FontSize',14, 'Color', '#EDB120');
ylim([-0.0005,0.01]);
set(gca,'ytick',[]);
set(gca,'xtick',[]);
set(gca,'FontSize',16);
axis off;


%%% Bohr-Sommerfeld ~~~~~~~~~~~~~~~~~~~~~~~~~~
% clear all;
% figure;
% hold on;
% E=linspace(1,25,5);
% a=4;
% b=1;
% for j =1:length(E)
%     E(j);
%     clear x;
%     clear y;
%     x=linspace(-sqrt(E(j)),sqrt(E(j)),100000);
%     j
%     xmax=x(100000)
%     for i=50000:100000
%         if E(j)-(x(i))^2-b*bump(x(i)-1.5,1/a)-b*bump(-x(i)-3.5,1/a)<0
%             xmax=x(i);
%             clear x;
%             break
%         end
%     end
%     x=linspace(-sqrt(E(j)),xmax,100000);
%     for i=1:100000
%         y(i)=sqrt(E(j)-(x(i))^2-b*bump(x(i)-1.5,1/a)-b*bump(-x(i)-3.5,1/a));
%     end
%     xmax
%     plot(x,y,'LineWidth',1,'color','b');
%     plot(x,-y,'LineWidth',1,'color','b');
% end
% 
% line([-6,6], [0 0], 'Color', 'k', 'LineWidth', 1);
% line([0 0], [-6,6], 'Color', 'k', 'LineWidth', 1);
% set(gca,'ytick',[]);
% set(gca,'xtick',[]);
% text(0.05,5.5,"$\xi$",'Interpreter','latex','FontSize',20, 'Color', 'k');
% text(5.5,0.3,"$x$",'Interpreter','latex','FontSize',20, 'Color', 'k');
% %text(-5,4.5,"$\xi^2+x^2+\gamma(-x)=E$",'Interpreter','latex','FontSize',20, 'Color', 'b');
% axis off;
% daspect([1 1 1]);

==> Higher Eigenvalues Branch copy/Plots/bump.m <==
function [y] = bump(x,gamma)
%UNTITLED2 Summary of this function goes here
%   Detailed explanation goes here
if (x>-gamma) && (x<gamma)
    y=(1/gamma)*exp(-1/(1-(x/gamma)^2));
else 
    y=0;
end
end

==> Higher Eigenvalues Branch copy/Plots/untitled.m <==
% clear all;
% x=linspace(-8,8,10000);
% for i=1:10000
%     y(i)=(2*pi)^(-1/2)*exp(-x(i)^2/2);
% end
% figure;
% hold on;
% plot(x,y,'LineWidth',1.5,'Color','b');
% 
% for i=0:7
%     line([i,i],[-0.01,0.01],'Color','k','LineWidth',1.1);
%     if i<7
%         line([i,i+1],[0,0],'Color','k','LineWidth',0.9)
%     end
%     text(i-0.24,-0.017,sprintf('$x_{%i}$', i),'Interpreter','latex','FontSize',18, 'Color', 'k');
% end
% 
% text(0.8,0.37,'$\psi_1$','Interpreter','latex','FontSize',18,'Color', 'b');
% line([1,1], [0, (2*pi)^(-1/2)*exp(-1/2)], 'Color', 'r', 'LineWidth', 0.75);
% line([-1,-1], [0, (2*pi)^(-1/2)*exp(-1/2)], 'Color', 'r', 'LineWidth', 0.75);
% line([-8,8], [(2*pi)^(-1/2)*exp(-1/2),(2*pi)^(-1/2)*exp(-1/2)], 'Color', 'r', 'LineWidth', 0.75);
% line([-1,1], [0,0], 'Color', 'r', 'LineWidth', 1.25);
% text(1,0.015+(2*pi)^(-1/2)*exp(-1/2),'$O(h^{-\frac{1}{2}})$','Interpreter','latex','FontSize',18,'Color', 'r');
% 
% 
% ylim([-0.03,(2*pi)^(-1/2)]);
% xlim([-8,8]);
% set(gca,'ytick',[]);
% set(gca,'xtick',[]);
% axis off;

clear all;
x=linspace(-8,8,10000);
for i=1:10000
    y(i)=(2*pi)^(-1/2)*exp(-x(i)^2/2);
end
figure;
hold on;
plot(x,y,'LineWidth',1.5,'Color','b');

for i=0:7
    line([i,i],[-0.01,0.01],'Color','k','LineWidth',1.1);
    if i<7
        line([i,i+1],[0,0],'Color','k','LineWidth',0.9)
    end
    text(i-0.24,-0.017,sprintf('$x_{%i}$', i),'Interpreter','latex','FontSize',18, 'Color', 'k');
end

text(0.8,0.37,'$\psi_1$','Interpreter','latex','FontSize',18,'Color', 'b');
line([1,1], [0, (2*pi)^(-1/2)*exp(-1/2)], 'Color', 'r', 'LineWidth', 0.75);
line([-1,-1], [0, (2*pi)^(-1/2)*exp(-1/2)], 'Color', 'r', 'LineWidth', 0.75);
line([-8,8], [(2*pi)^(-1/2)*exp(-1/2),(2*pi)^(-1/2)*exp(-1/2)], 'Color', 'r', 'LineWidth', 0.75);
line([-1,1], [0,0], 'Color', 'r', 'LineWidth', 1.25);
text(1,0.015+(2*pi)^(-1/2)*exp(-1/2),'$O(h^{-\frac{1}{2}})$','Interpreter','latex','FontSize',18,'Color', 'r');
%sqrt E
text(1-0.4,-0.06,'$\sqrt{E_1}$','Interpreter','latex','FontSize',12,'Color', 'k');
equals1=text(1+0.1,-0.048,'$=$','Interpreter','latex','FontSize',18,'Color', 'k');
set(equals1,'Rotation',90)
% x
text(6.9,-0.055,'$x$','Interpreter','latex','FontSize',18,'Color', 'k');
equals1=text(7+0.1,-0.048,'$=$','Interpreter','latex','FontSize',18,'Color', 'k');
set(equals1,'Rotation',90)
% 0
text(-0.05,-0.06,'$0$','Interpreter','latex','FontSize',16,'Color', 'k');
equals1=text(0.1,-0.048,'$=$','Interpreter','latex','FontSize',18,'Color', 'k');
set(equals1,'Rotation',90)

ylim([-0.07,(2*pi)^(-1/2)]);
xlim([-8,8]);
set(gca,'ytick',[]);
set(gca,'xtick',[]);
axis off;

==> Plots/PlottingPotentials.m <==
%%% Vplus and Vminus ~~~~~~~~~~~~~~~~~~~~~~~~~~

% x=linspace(-4,4,1000);
% for i=1:1000
%     y(i)=(x(i))^2+bump(x(i)-1.5,1/4)+0.8*bump(-x(i)-3.5,1/4);
% end
% plot(x,y,'LineWidth',1.5);
% set(gca,'ytick',[]);
% set(gca,'FontSize',16);

%%% Classical Region ~~~~~~~~~~~~~~~~~~~~~~~~~~

x=linspace(-.1,.1,1000);
t=linspace(0,.009,1000);
for i=1:1000
    y(i)=(x(i))^2+0.00002*bump(x(i)-3/40,0.005);
end

figure;
hold on;
plot(x,y,'LineWidth',1.5);
ylim([0 0.01]);
line([0,0], ylim, 'Color', 'k', 'LineWidth', 1);
line(xlim, [0,0], 'Color', 'k', 'LineWidth', 1);
line([-.1,.1], [0.003 0.003], 'Color', 'r', 'LineWidth', 1.25);
text(0.001,0.0033,"$E_1\sim h$",'Interpreter','latex','FontSize',14, 'Color', 'r');
text(-sqrt(0.003)-0.022,-0.0005,"$-\sqrt{E_1}\sim -\sqrt{h}$",'Interpreter','latex','FontSize',14, 'Color', 'k');
text(sqrt(0.003)-0.0165,-0.0005,"$\sqrt{E_1}\sim \sqrt{h}$",'Interpreter','latex','FontSize',14, 'Color', 'k');
text(x(950)-0.055,y(950),"$V(x)=x^2+\gamma(x)$",'Interpreter','latex','FontSize',14, 'Color', 'b');
line([-sqrt(0.003),-sqrt(0.003)], [0 0.003], 'Color', 'k', 'LineWidth', 1.25);
line([sqrt(0.003),sqrt(0.003)], [0 0.003], 'Color', 'k', 'LineWidth', 1.25);
line([-sqrt(0.003),sqrt(0.003)], [0,0], 'Color', '#EDB120', 'LineWidth', 1.25);
text(-0.0245,-0.00028,"Classical Region",'Interpreter','latex','FontSize',14, 'Color', '#EDB120');
ylim([-0.0005,0.01]);
set(gca,'ytick',[]);
set(gca,'xtick',[]);
set(gca,'FontSize',16);
axis off;


%%% Bohr-Sommerfeld ~~~~~~~~~~~~~~~~~~~~~~~~~~
% clear all;
% figure;
% hold on;
% E=linspace(1,25,5);
% a=4;
% b=1;
% for j =1:length(E)
%     E(j);
%     clear x;
%     clear y;
%     x=linspace(-sqrt(E(j)),sqrt(E(j)),100000);
%     j
%     xmax=x(100000)
%     for i=50000:100000
%         if E(j)-(x(i))^2-b*bump(x(i)-1.5,1/a)-b*bump(-x(i)-3.5,1/a)<0
%             xmax=x(i);
%             clear x;
%             break
%         end
%     end
%     x=linspace(-sqrt(E(j)),xmax,100000);
%     for i=1:100000
%         y(i)=sqrt(E(j)-(x(i))^2-b*bump(x(i)-1.5,1/a)-b*bump(-x(i)-3.5,1/a));
%     end
%     xmax
%     plot(x,y,'LineWidth',1,'color','b');
%     plot(x,-y,'LineWidth',1,'color','b');
% end
% 
% line([-6,6], [0 0], 'Color', 'k', 'LineWidth', 1);
% line([0 0], [-6,6], 'Color', 'k', 'LineWidth', 1);
% set(gca,'ytick',[]);
% set(gca,'xtick',[]);
% text(0.05,5.5,"$\xi$",'Interpreter','latex','FontSize',20, 'Color', 'k');
% text(5.5,0.3,"$x$",'Interpreter','latex','FontSize',20, 'Color', 'k');
% %text(-5,4.5,"$\xi^2+x^2+\gamma(-x)=E$",'Interpreter','latex','FontSize',20, 'Color', 'b');
% axis off;
% daspect([1 1 1]);

==> Plots/bump.m <==
function [y] = bump(x,gamma)
%UNTITLED2 Summary of this function goes here
%   Detailed explanation goes here
if (x>-gamma) && (x<gamma)
    y=(1/gamma)*exp(-1/(1-(x/gamma)^2));
else 
    y=0;
end
end

==> Plots/untitled.m <==
% clear all;
% x=linspace(-8,8,10000);
% for i=1:10000
%     y(i)=(2*pi)^(-1/2)*exp(-x(i)^2/2);
% end
% figure;
% hold on;
% plot(x,y,'LineWidth',1.5,'Color','b');
% 
% for i=0:7
%     line([i,i],[-0.01,0.01],'Color','k','LineWidth',1.1);
%     if i<7
%         line([i,i+1],[0,0],'Color','k','LineWidth',0.9)
%     end
%     text(i-0.24,-0.017,sprintf('$x_{%i}$', i),'Interpreter','latex','FontSize',18, 'Color', 'k');
% end
% 
% text(0.8,0.37,'$\psi_1$','Interpreter','latex','FontSize',18,'Color', 'b');
% line([1,1], [0, (2*pi)^(-1/2)*exp(-1/2)], 'Color', 'r', 'LineWidth', 0.75);
% line([-1,-1], [0, (2*pi)^(-1/2)*exp(-1/2)], 'Color', 'r', 'LineWidth', 0.75);
% line([-8,8], [(2*pi)^(-1/2)*exp(-1/2),(2*pi)^(-1/2)*exp(-1/2)], 'Color', 'r', 'LineWidth', 0.75);
% line([-1,1], [0,0], 'Color', 'r', 'LineWidth', 1.25);
% text(1,0.015+(2*pi)^(-1/2)*exp(-1/2),'$O(h^{-\frac{1}{2}})$','Interpreter','latex','FontSize',18,'Color', 'r');
% 
% 
% ylim([-0.03,(2*pi)^(-1/2)]);
% xlim([-8,8]);
% set(gca,'ytick',[]);
% set(gca,'xtick',[]);
% axis off;

clear all;
x=linspace(-8,8,10000);
for i=1:10000
    y(i)=(2*pi)^(-1/2)*exp(-x(i)^2/2);
end
figure;
hold on;
plot(x,y,'LineWidth',1.5,'Color','b');

for i=0:7
    line([i,i],[-0.01,0.01],'Color','k','LineWidth',1.1);
    if i<7
        line([i,i+1],[0,0],'Color','k','LineWidth',0.9)
    end
    text(i-0.24,-0.017,sprintf('$x_{%i}$', i),'Interpreter','latex','FontSize',18, 'Color', 'k');
end

text(0.8,0.37,'$\psi_1$','Interpreter','latex','FontSize',18,'Color', 'b');
line([1,1], [0, (2*pi)^(-1/2)*exp(-1/2)], 'Color', 'r', 'LineWidth', 0.75);
line([-1,-1], [0, (2*pi)^(-1/2)*exp(-1/2)], 'Color', 'r', 'LineWidth', 0.75);
line([-8,8], [(2*pi)^(-1/2)*exp(-1/2),(2*pi)^(-1/2)*exp(-1/2)], 'Color', 'r', 'LineWidth', 0.75);
line([-1,1], [0,0], 'Color', 'r', 'LineWidth', 1.25);
text(1,0.015+(2*pi)^(-1/2)*exp(-1/2),'$O(h^{-\frac{1}{2}})$','Interpreter','latex','FontSize',18,'Color', 'r');
%sqrt E
text(1-0.4,-0.06,'$\sqrt{E_1}$','Interpreter','latex','FontSize',12,'Color', 'k');
equals1=text(1+0.1,-0.048,'$=$','Interpreter','latex','FontSize',18,'Color', 'k');
set(equals1,'Rotation',90)
% x
text(6.9,-0.055,'$x$','Interpreter','latex','FontSize',18,'Color', 'k');
equals1=text(7+0.1,-0.048,'$=$','Interpreter','latex','FontSize',18,'Color', 'k');
set(equals1,'Rotation',90)
% 0
text(-0.05,-0.06,'$0$','Interpreter','latex','FontSize',16,'Color', 'k');
equals1=text(0.1,-0.048,'$=$','Interpreter','latex','FontSize',18,'Color', 'k');
set(equals1,'Rotation',90)

ylim([-0.07,(2*pi)^(-1/2)]);
xlim([-8,8]);
set(gca,'ytick',[]);
set(gca,'xtick',[]);
axis off;
